A Graph-native Optimization Framework for Complex Graph Queries

This technical report extends the SIGMOD 2025 paper "A Modular Graph-Native Query Optimization Framework" by providing a comprehensive exposition of GOpt's advanced technical mechanisms, implementation strategies, and extended evaluations. While the original paper introduced GOpt's unified intermediate representation (GIR) and demonstrated its performance benefits, this report delves into the framework's implementation depth: (1) the full specification of GOpt's optimization rules; (2) a systematic treatment of semantic variations (e.g., homomorphism vs. edge-distinct matching) across query languages and their implications for optimization; (3) the design of GOpt's Physical integration interface, enabling seamless integration with transactional (Neo4j) and distributed (GraphScope) backends via engine-specific operator customization; and (4) a detailed analysis of plan transformations for LDBC benchmark queries.

==> exp/cardinality.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["With High-order Statistics", "With Low-order Statistics"]
queries = [
    "$QC_{1a}$",
    "$QC_{1b}$",
    "$QC_{2a}$",
    "$QC_{2b}$",
    "$QC_{3a}$",
    "$QC_{3b}$",
    "$QC_{4a}$",
    "$QC_{4b}$",
]

data2 = [[], []]
# high-order, TODO: make it consistent with gopt in cbo
data2[0] = [21.104, 3.14, 18.346, 20.654, 63.467, 21.289, 3.036, 68.518]
# low-order
data2[1] = [21.104, 3.14, 18.346, 20.654, 116.662, 21.289, 96.745, 390.633]


def draw_bar(ax, data):
    w = 0.25
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["qopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["qnopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    # Set x-ticks and labels
    ax.set_xticks(x)
    ax.set_xticklabels(queries, rotation=45, ha="center", fontsize=13)

    # Set axis labels
    # ax.set_ylabel("Execution Time (s)", fontsize=12)
    # ax.set_xlabel("Queries", fontsize=12)

    # Add gridlines for better readability
    ax.grid(axis="y", linestyle="--", alpha=0.7)

    # Add legend for datasets
    ax.legend(fontsize=12)

    # Set y-axis scale
    ax.set_yscale("log")
    ax.set_ylim(10**0, 10**3)
    custom_ticks = [10**0, 10**1, 10**2, 10**3]  # Include OT (3600)
    custom_labels = ["$10^0$", "$10^1$", "$10^2$", "$10^3$"]
    ax.set_yticks(custom_ticks)
    ax.set_yticklabels(custom_labels, fontsize=13)

    # ax.set_xticks(x)
    # ax.set_xticklabels(xname, rotation=45)

    # ax.set_ylim(10**-2, 10**4)
    # custom_ticks = [10**-2, 10**-1, 10**0, 10**1, 10**2, 10**3, 3600]  # Include OT (3600)
    # custom_labels = ["$10^{-2}$", "$10^{-1}$", "$10^0$", "$10^1$", "$10^2$", "$10^3$", "OT"]
    # ax.set_yticks(custom_ticks)
    # ax.set_yticklabels(custom_labels, fontsize=10)

    # ax.axhline(y=3600, color='gray', linestyle='--')
    ##ax.text(-0.7, 3600, 'OT', va='center', ha='right')

    # ax.set_yscale("log")
    # ax.tick_params(axis="both", which="major", labelsize=14)
    # ax.tick_params(axis="both", which="minor", labelsize=12)
    # ax.grid(axis="both", ls="--")


factor = 0.0
max_factor = 0.0
for i in range(0, 2):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(2, 4):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(4, 6):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(6, 8):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
factors = []
partial_factors = []
for i in range(len(data2[0])):
    # if i < 8:
    #     continue
    f = float(data2[1][i]) / float(data2[0][i])
    print("Qt.", i + 1, "factor: ", f)
    factors.append(f)
    if data2[0][i] < 3600:
        partial_factors.append(f)

factor = sum(factors) / len(factors)
print("The average speedup is: ", factor)
print(
    "The average speedup for partial queries is: ",
    sum(partial_factors) / len(partial_factors),
)


fig, axs = plt.subplots(1, 1, figsize=(5.5, 3.5))

draw_bar(axs, data2)
# axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["High-order Stats", "Low-order Stats"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["qopt"], cmap["qnopt"]]
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.25),
    ncol=2,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=0.5,
    prop={"weight": "bold", "size": 14},
)
plt.tight_layout()
plt.savefig("./compare_cardinality.pdf", format="pdf", bbox_inches="tight")


==> exp/cbo.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
queries = [
    "$QC_{1a}$",
    "$QC_{1b}$",
    "$QC_{2a}$",
    "$QC_{2b}$",
    "$QC_{3a}$",
    "$QC_{3b}$",
    "$QC_{4a}$",
    "$QC_{4b}$",
]

data2 = [
    [21.104, 3.14, 18.346, 20.654, 63.467, 21.289, 3.036, 68.518],
    [1394.331, 2121.707, 89.273, 28.919, 126.105, 250.287, 368.427, 411.240],
    [23.531, 2523.08, 50.51, 3600, 99.167, 37.961, 1484.068, 3600],
    [2805.822, 127.227, 42.664, 23.129, 104.339, 215.085, 548.544, 1691.440],
    [1192.614, 3.172, 267.647, 3600, 723.605, 220.888, 110.277, 3600],
    [2398.082, 149.782, 18.473, 449.802, 761.118, 37.081, 3600, 3600],
    [0, 0, 151.871, 3600, 804.917, 152.181, 3600, 2139.887],
    [0, 0, 475.676, 309.123, 139.031, 144.869, 1173.836, 3075.846],
    [0, 0, 150.248, 3600, 749.431, 145.246, 473.083, 3600],
    [0, 0, 62.917, 309.933, 109.926, 51.517, 2583.091, 3600],
    [0, 0, 40.694, 3600, 138.379, 52.57, 591.111, 2026.994],
    [48.901, 43.155, 278.684, 136.354, 65.723, 28.190, 110.343, 2670.037],
]


def draw_dot(ax, data):
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # Plot red solid dots for data[1], data[2], and data[3]
    for i in range(1, 11):
        ax.scatter(x, data[i], color="red", marker=".")

    # Plot blue "^" for data[11]
    ax.scatter(x, data[11], color="skyblue", marker="^")

    # Plot black "x" for data[0]
    ax.scatter(x, data[0], color="black", marker="x")

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=45)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color="gray", linestyle="--")
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    # log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, "OT", va="center", ha="right")

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


fig, axs = plt.subplots(1, 1, figsize=(5, 3.5))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)
# axs.set_ylim(1, 6000)
axs.set_yticks([1, 10, 100, 1000])

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["GOpt-Plan", "GOpt-Neo-Plan", "Others"]
handles = [
    plt.Line2D([], [], color="black", marker="x", linestyle=""),
    plt.Line2D([], [], color="skyblue", marker="^", linestyle=""),
    plt.Line2D([], [], color="red", marker=".", linestyle=""),
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.45, 1.2),
    ncol=3,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=0,
    prop={"weight": "bold", "size": 13},
)
plt.tight_layout()
plt.savefig("./cbo.pdf", format="pdf", bbox_inches="tight")


==> exp/colors.py <==
cmap = {
    "scale1": "#DAE8FC",
    "scale2": "#FFCCCC",
    "scale3": "#D5E8D4",
    "scale4": "#FFF2CC",
    "graphscope": "#2784fe",
    "graphscope2": "#00a6ff",
    "powergraph": "#C5E898",
    "gemini": "#f0b7f6",
    "tigerg": "#DDF2FD",
    "tugraph": "#FEE8B0",
    "gunrock": "#85E6C5",
    "groute": "#BEADFA",
    # "red": "#fc5185",
    # "yellow": "#fce38a",
    "pd": "#14C38E",
    "pa": "#B8F1B0",
    "qopt": "#DAE8FC",
    "qnopt": "#F5F5F5",
    "gar": "#00A9FF",
    "garb": "#F5F7F8",
    "v6d": "#2D9596",
    "gart": "#9AD0C2",
    "graphar": "#ECF4D6",
    "lgraph": "#F79327",
    "wgrin": "#D2DE32",
    "wogrin": "#BAD7E9",
    "line1": "#C53932",
    "line2": "#29685D",
    "line3": "#c480ca",
    "line4": "#FF7F50",
    # "line1": "#459B76",
    # "line2": "#2E72AD",
    # "line3": "#943C39",
}

# hatch (texture in the bars) map, reserved for future use.
hmap = {}
for k in cmap.keys():
    hmap[k] = ""

configs = {
    "grid": False,
}


==> exp/comprehensive.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["Neo4j-plan", "GOpt-plan"]

queries = [
    "$IC_{1}$",
    "$IC_{2}$",
    "$IC_{3}$",
    "$IC_{4}$",
    "$IC_{5}$",
    "$IC_{6}$",
    "$IC_{7}$",
    "$IC_{8}$",
    "$IC_{9}$",
    "$IC_{10}$",
    "$IC_{11}$",
    "$IC_{12}$",
    "$BI_{1}$",
    "$BI_{2}$",
    "$BI_{3}$",
    "$BI_{4}$",
    "$BI_{5}$",
    "$BI_{6}$",
    "$BI_{7}$",
    "$BI_{8}$",
    "$BI_{9}$",
    "$BI_{10}$",
    "$BI_{11}$",
    "$BI_{12}$",
    "$BI_{13}$",
    "$BI_{14}$",
    "$BI_{16}$",
    "$BI_{17}$",
    "$BI_{18}$",
]

# data2 = [
#     [
#         18.774,
#         0.310,
#         40.344,
#         1.287,
#         51.117,
#         419.939,
#         0.2,
#         1.102,
#         3600,
#         3600,
#         101.090,
#         1.798,
#         330.892,
#         248.008,
#         3.268,
#         285.764,
#         166.492,
#         82.557,
#         29.457,
#         23.778,
#         80.235,
#         3600,
#         2.244,
#         134.435,
#         662.259,
#         71.988,
#         3600,
#         171.676,
#         3600,
#     ],
#     [
#         8.447,
#         0.310,
#         3.422,
#         1.287,
#         51.117,
#         8.647,
#         0.033,
#         1.102,
#         1044.975,
#         355.690,
#         79.805,
#         1.798,
#         330.892,
#         248.008,
#         3.268,
#         83.802,
#         47.054,
#         82.557,
#         29.457,
#         3.025,
#         80.235,
#         503.687,
#         1.222,
#         134.435,
#         42.195,
#         32.152,
#         38.823,
#         171.676,
#         102.167,
#     ],
# ]

data2 = [
    [
        2.117,
        0.078,
        4.130,
        0.298,
        24.827,
        15.354,
        0.357,
        0.044,
        45.648,
        2.641,
        6.680,
        0.293,
        15.22,
        24.676,
        0.803,
        185.898,
        62.068,
        36.738,
        26.899,
        1.754,
        5.342,
        1221.587,
        1.525,
        12.077,
        78.696,
        19.317,
        3600.0,
        143.180,
        430.553,
    ],
    [
        1.809,
        0.078,
        0.401,
        0.298,
        6.975,
        0.195,
        0.068,
        0.044,
        23.243,
        0.763,
        4.889,
        0.293,
        15.22,
        24.676,
        0.803,
        56.583,
        31.598,
        36.738,
        26.899,
        0.65,
        5.342,
        70.187,
        0.583,
        12.077,
        1.706,
        18.734,
        5.011,
        143.180,
        7.719,
    ],
]

# def draw_bar(ax, data):
#    w = 0.6
#    xname = queries
#    x = np.array(range(0, len(xname)))
#
#    # ax.invert_yaxis()
#    ax.xaxis.set_visible(True)
#    ax.yaxis.set_visible(True)
#    ax.set_axisbelow(True)
#
#    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
#    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
#    ax.bar(
#        x - w / 2,
#        data[0],
#        w / 4,
#        label=labels[0],
#        color=cmap["scale1"],
#        alpha=1,
#        edgecolor="black",
#        linewidth=0.5,
#    )
#    #for i in range(len(data[0])):
#    #    ax.text(x[i] - w / 4, int(data[0][i]) + 2, '1', va='center', ha='right')
#    ax.bar(
#        x - w / 4,
#        data[1],
#        w / 4,
#        label=labels[1],
#        color=cmap["scale2"],
#        alpha=1,
#        edgecolor="black",
#        linewidth=0.5,
#    )
#   # ax.bar(
#   #     x,
#   #     data[2],
#   #     w / 4,
#   #     label=labels[1],
#   #     color=cmap["scale3"],
#   #     alpha=1,
#   #     edgecolor="black",
#   #     linewidth=0.5,
#   # )
#   # ax.bar(
#   #     x + w / 4,
#   #     data[3],
#   #     w / 4,
#   #     label=labels[1],
#   #     color=cmap["scale4"],
#   #     alpha=1,
#   #     edgecolor="black",
#   #     linewidth=0.5,
#   # )
#
#    ax.set_xticks(x)
#    ax.set_xticklabels(xname)
#
#    # ax.axhline(y=3600, color='gray', linestyle='--')
#    # ax.text(-0.5, 3600, 'OT', va='center', ha='right')
#
#    ax.set_yscale("log")
#    ax.tick_params(axis="both", which="major", labelsize=14)
#    ax.tick_params(axis="both", which="minor", labelsize=12)
#    #ax.tick_params(axis="both", which="major", labelsize=8)
#    #ax.tick_params(axis="both", which="minor", labelsize=6)
#    ax.grid(axis="both", ls="--")


def draw_bar(ax, data):
    # Bar width for each individual bar
    group_width = 0.6  # Total width allocated for each group of bars
    num_datasets = len(data)  # Number of datasets (e.g., 2 in this case)
    bar_width = group_width / num_datasets  # Each bar's width

    x = np.arange(len(queries))  # X-axis positions for groups

    # Colors for the bars
    # colors = ["skyblue", "orange"]
    colors = [cmap["scale2"], cmap["qopt"]]
    labels = ["Dataset 1", "Dataset 2"]

    # Plot each dataset as a bar
    for i in range(num_datasets):
        ax.bar(
            x + (i - (num_datasets - 1) / 2) * bar_width,  # Align bars symmetrically
            data[i],
            bar_width,
            label=labels[i],
            color=colors[i],
            edgecolor="black",
            linewidth=0.5,
        )

    # Set x-ticks and labels
    ax.set_xticks(x)
    ax.set_xticklabels(queries, fontsize=12, rotation=60, ha="center")

    # Set axis labels
    # ax.set_ylabel("Execution Time (s)", fontsize=12)
    # ax.set_xlabel("Queries", fontsize=12)

    # Add gridlines for better readability
    ax.grid(axis="y", linestyle="--", alpha=0.7)

    # Add legend for datasets
    # ax.legend(fontsize=12)

    # Set y-axis scale
    ax.set_yscale("log")
    ax.set_ylim(10**-2, 10**4)
    custom_ticks = [
        10**-2,
        10**-1,
        10**0,
        10**1,
        10**2,
        10**3,
        3600,
    ]  # Include OT (3600)
    custom_labels = [
        "$10^{-2}$",
        "$10^{-1}$",
        "$10^0$",
        "$10^1$",
        "$10^2$",
        "$10^3$",
        "OT",
    ]
    ax.set_yticks(custom_ticks)
    ax.set_yticklabels(custom_labels, fontsize=12)
    ax.axhline(y=3600, color="gray", linestyle="--")
    # Adjust the space before the first and after the last bars
    ax.set_xlim([-0.5, len(queries) - 0.5])  # Shrink the empty space at both ends


# Compute relative ratios
relative_ratios = []
for query_index in range(len(data2[0])):
    ratios = []
    baseline_time_value = data2[0][query_index]
    for method_index in range(1, len(data2)):
        opt_time_value = data2[method_index][query_index]
        # if baseline_time_value != 3600:
        if True:
            ratio = baseline_time_value / opt_time_value
            ratios.append(ratio)
    relative_ratios.append(ratios)

# compute max, min, and average of relative ratios
results = []
for ratios in relative_ratios:
    if ratios:
        max_ratio = max(ratios)
        min_ratio = min(ratios)
        avg_ratio = sum(ratios) / len(ratios)
        results.append((max_ratio, min_ratio, avg_ratio))
    else:
        results.append((None, None, None))

total_avg_ratios = []
partial_avg_ratios = []
outperform_count = 0
for query_index, (max_ratio, min_ratio, avg_ratio) in enumerate(results):
    if max_ratio is not None:
        print(
            f"Query {query_index + 1}: max = {max_ratio:.2f}, min = {min_ratio:.2f}, average = {avg_ratio:.2f}"
        )
        total_avg_ratios.append(avg_ratio)
        if avg_ratio != 1:
            outperform_count += 1
            partial_avg_ratios.append(avg_ratio)
    else:
        print(f"Query {query_index + 1}: No valid comparisons (all values are zero).")

print(
    f"Total average ratio: {sum(total_avg_ratios) / len(total_avg_ratios):.2f}, with {len(total_avg_ratios)} queries outperforming"
)
print(
    f"Partial average ratio: {sum(partial_avg_ratios) / len(partial_avg_ratios):.2f}, with {outperform_count} queries outperforming"
)


fig, axs = plt.subplots(1, 1, figsize=(9, 2.8))

draw_bar(axs, data2)
# axs.set_ylabel("Neo4j Runtime (s)", fontsize=12)
axs.set_ylabel("GraphScope Runtime (s)", fontsize=12)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["scale2"], cmap["qopt"]]
]
# axs.legend(
#    handles,
#    labels,
#    loc="upper center",
#    bbox_to_anchor=(0.5, 1.2),
#    ncol=4,
#    frameon=False,
#    fontsize=14,
#    handletextpad=0.1,
#    columnspacing=3,
#    prop={"weight": "bold", "size": 14},
# )
# axs.legend(
#     handles,
#     labels,
#     loc="upper center",
#     bbox_to_anchor=(0.5, 1.3),  # Position legend above the plot
#     ncol=2,  # Number of columns
#     frameon=False,  # Remove the border frame
#     fontsize=14,  # Text size
#     handletextpad=0.5,  # Spacing between marker and label text
#     columnspacing=10,  # Spacing between columns
#     prop={"weight": "bold", "size": 15},  # Font properties
# )
plt.tight_layout()
# plt.savefig("./comprehensive_ALL_Neo4j.pdf", format="pdf", bbox_inches="tight")
plt.savefig("./comprehensive_ALL_GOpt.pdf", format="pdf", bbox_inches="tight")


==> exp/convert.sh <==

for data in `cat ic.txt`
do
    line=$line"$data,"
done
echo $line


==> exp/convert_data2.py <==
# Read data from file
file_path = 'data.txt'  # Replace with your actual file path

# Initialize data2 as a list with two empty sublists for round-robin distribution
data2 = [[], []]

# Read the data from the file
with open(file_path, 'r') as file:
    # Process each line in the file
    for i, line in enumerate(file):
        line = line.strip()  # Remove leading/trailing whitespaces

        # Convert "OOM" or "timeout" to 3600
        if line in ["OOM", "timeout"]:
            value = 3600
        else:
            try:
                value = float(line) / 1000  # Convert milliseconds to seconds
            except ValueError:
                # If conversion fails (e.g., empty lines), skip this line
                continue

        # Round-robin distribution between data2[0] and data2[1]
        row = i % 2  # This ensures round-robin allocation
        data2[row].append(value)

# Now data2 contains the values in seconds, with "OOM"/"timeout" replaced by 3600
print(data2)



==> exp/convert_data3.py <==
# Sample data provided in a single column (replace with actual data or load from file)
data_column = [
        37238,60286,229759,293911,364,399,843,1598,1651,4776,15157,49361,858,922,4285,4788,3600000,3600000,3600000,3600000,367,565,635,1313,735,1395,2345,4254,221,260,267,286,12419,20106,88503,248622,434,439,489,502,483,580,884,1904,1119,2266,3694,10917,
]

# Initialize data2 as a list with four sublists (scales)
data2 = [[], [], [], []]  # We have four scales

# Process data and fill data2
for idx, value in enumerate(data_column):
    # If value is "OOM" or "timeout", replace it with 3600 (seconds)
    if isinstance(value, str) and value in ["OOM", "timeout"]:
        value = 3600
    else:
        value = value / 1000  # Convert from milliseconds to seconds

    # Place value into the correct scale (sublist) and position in data2
    data2[idx % 4].append(value)

print(data2)


==> exp/data_scale.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["G30", "G100", "G300", "G1000"]
queries = [
    "$IC_{1}$",
    "$IC_{2}$",
    "$IC_{3}$",
    "$IC_{4}$",
    "$IC_{5}$",
    "$IC_{6}$",
    "$IC_{7}$",
    "$IC_{8}$",
    "$IC_{9}$",
    "$IC_{11}$",
    "$IC_{12}$",
   # "$BI_{2}$",
    "$BI_{3}$",
    "$BI_{5}$",
    "$BI_{6}$",
    "$BI_{9}$",
]

data2 = [[0.5,0.781,9.964,0.661,8.177,5.345,0.17,0.13,10.123,0.195,1.244,2.926,0.890,8.681,0.992],
         [0.739,1.35,24.401,1.063,21.86,10.446,0.17,0.139,20.252,0.2,2.482,9.093,1.335,12.095,2.549],
         [1.355,2.961,31.132,1.887,33.371,25.307,0.175,0.135,41.13,0.201,5.362,27.320,2.469,51.792,9.596],
         [1.597,4.923,58.675,2.008,64.23,43.188,0.171,0.156,64.025,0.288,11.873,88.598,7.756,166.292,26.056]]

def draw_bar(ax, data):
    w = 0.6
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w / 4,
        label=labels[0],
        color=cmap["scale1"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    #for i in range(len(data[0])):
    #    ax.text(x[i] - w / 4, int(data[0][i]) + 2, '1', va='center', ha='right')
    ax.bar(
        x - w / 4,
        data[1],
        w / 4,
        label=labels[1],
        color=cmap["scale2"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x,
        data[2],
        w / 4,
        label=labels[1],
        color=cmap["scale3"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 4,
        data[3],
        w / 4,
        label=labels[1],
        color=cmap["scale4"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname)

    # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

'''
factor = 0.0
max_factor = 0.0
for i in range(len(data2[0])):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print("Qt.", i + 1, "Max factor: ", f,)
        max_factor = f


factor = factor / float(len(data2[0]))
print("The average speedup is: ", factor)
'''

fig, axs = plt.subplots(1, 1, figsize=(8, 3.2))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["$G_{30}$", "$G_{100}$", "$G_{300}$", "$G_{1000}$"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["scale1"], cmap["scale2"], cmap["scale3"], cmap["scale4"]]
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.2),
    ncol=4,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=3,
    prop={"weight": "bold", "size": 14},
)
plt.tight_layout()
plt.savefig("./data_scale.pdf", format="pdf", bbox_inches="tight")


==> exp/data_scale_bi.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["G30", "G100", "G300", "G1000"]
queries = [
    "$BI_{1}$",
    "$BI_{2}$",
    "$BI_{3}$",
    "$BI_{4}$",
    "$BI_{5}$",
    "$BI_{6}$",
    "$BI_{7}$",
    "$BI_{8}$",
    "$BI_{9}$",
    "$BI_{10}$",
    "$BI_{11}$",
    "$BI_{12}$",
    "$BI_{13}$",
    "$BI_{14}$",
    "$BI_{16}$",
    "$BI_{17}$",
    "$BI_{18}$",
]

data2 = [
    [
        4.114,
        3.49,
        1.648,
        23.554,
        1.86,
        7.760,
        2.279,
        0.26,
        1.233,
        20.719,
        0.657,
        2.444,
        0.808,
        3.616,
        0.642,
        10.495,
        0.903,
    ],
    [
        14.332,
        12.918,
        1.932,
        41.505,
        4.623,
        21.097,
        7.888,
        0.524,
        3.083,
        69.119,
        0.836,
        8.549,
        1.13,
        11.457,
        2.397,
        31.434,
        4.044,
    ],
    [
        43.375,
        37.734,
        2.373,
        59.011,
        12.961,
        67.988,
        25.787,
        1.171,
        9.34,
        213.462,
        1.241,
        31.387,
        1.488,
        33.545,
        7.802,
        114.683,
        16.654,
    ],
    [
        141.435,
        121.667,
        4.564,
        89.804,
        44.242,
        172.435,
        86.025,
        3.762,
        36.545,
        747.117,
        21.097,
        102.818,
        2.232,
        103.73,
        29.477,
        483.348,
        71.652,
    ],
]


factors = []
for i in range(len(data2[0])):
    f = float(data2[3][i]) / float(data2[0][i])
    print("BI. ", i + 1, "factor: ", f)
    factors.append(f)

factor = sum(factors) / len(factors)
print("The average speedup is: ", factor)


def draw_bar(ax, data):
    w = 0.8
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w / 4,
        label=labels[0],
        color=cmap["scale1"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    # for i in range(len(data[0])):
    #    ax.text(x[i] - w / 4, int(data[0][i]) + 2, '1', va='center', ha='right')
    ax.bar(
        x - w / 4,
        data[1],
        w / 4,
        label=labels[1],
        color=cmap["scale2"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x,
        data[2],
        w / 4,
        label=labels[1],
        color=cmap["scale3"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 4,
        data[3],
        w / 4,
        label=labels[1],
        color=cmap["scale4"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=45)

    # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(-1.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")
    # Adjust the space before the first and after the last bars
    ax.set_xlim([-0.7, len(queries) - 0.5])  # Shrink the empty space at both ends


"""
factor = 0.0
max_factor = 0.0
for i in range(len(data2[0])):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print("Qt.", i + 1, "Max factor: ", f,)
        max_factor = f


factor = factor / float(len(data2[0]))
print("The average speedup is: ", factor)
"""

fig, axs = plt.subplots(1, 1, figsize=(8, 2.8))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["$G_{30}$", "$G_{100}$", "$G_{300}$", "$G_{1000}$"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["scale1"], cmap["scale2"], cmap["scale3"], cmap["scale4"]]
]
# axs.legend(
#     handles,
#     labels,
#     loc="upper center",
#     bbox_to_anchor=(0.5, 1.2),
#     ncol=4,
#     frameon=False,
#     fontsize=14,
#     handletextpad=0.1,
#     columnspacing=3,
#     prop={"weight": "bold", "size": 14},
# )
plt.tight_layout()
plt.savefig("./data_scale_bi.pdf", format="pdf", bbox_inches="tight")


==> exp/data_scale_bi9.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "$G_{30}$",
    "$G_{100}$",
    "$G_{300}$",
    "$G_{1000}$"
]

data2 = [[0.992,3.141,5.805,7.117],
         [2.549,10.009,19.528,26.511],
         [9.596,29.663,57.391,75.842],
         [26.056,94.400,211.253,256.152],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', 'o', '^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line4'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(4):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
   # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
   # ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./data_scale_bi9.pdf", format="pdf", bbox_inches="tight")
# draw_legends()


==> exp/data_scale_ic.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["G30", "G100", "G300", "G1000"]
queries = [
    "$IC_{1}$",
    "$IC_{2}$",
    "$IC_{3}$",
    "$IC_{4}$",
    "$IC_{5}$",
    "$IC_{6}$",
    "$IC_{7}$",
    "$IC_{8}$",
    "$IC_{9}$",
    "$IC_{10}$",
    "$IC_{11}$",
    "$IC_{12}$",
]

data2 = [
    [
        37.238,
        0.264,
        0.288,
        0.858,
        22.384,
        0.367,
        0.735,
        0.221,
        12.419,
        0.434,
        12.205,
        1.119,
    ],
    [
        60.286,
        0.399,
        0.421,
        1.322,
        40.706,
        0.465,
        1.395,
        0.26,
        20.106,
        0.439,
        22.407,
        2.266,
    ],
    [
        229.759,
        0.843,
        0.772,
        3.285,
        64.237,
        0.635,
        2.345,
        0.267,
        88.503,
        0.489,
        34.964,
        3.694,
    ],
    [
        293.911,
        1.598,
        1.875,
        4.788,
        98.351,
        1.313,
        4.254,
        0.286,
        248.622,
        0.502,
        47.108,
        10.917,
    ],
]

factors = []
for i in range(len(data2[0])):
    f = float(data2[3][i]) / float(data2[0][i])
    print("IC.", i + 1, "factor: ", f)
    factors.append(f)

factor = sum(factors) / len(factors)
print("The average speedup is: ", factor)


def draw_bar(ax, data):
    w = 0.8
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w / 4,
        label=labels[0],
        color=cmap["scale1"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    # for i in range(len(data[0])):
    #    ax.text(x[i] - w / 4, int(data[0][i]) + 2, '1', va='center', ha='right')
    ax.bar(
        x - w / 4,
        data[1],
        w / 4,
        label=labels[1],
        color=cmap["scale2"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x,
        data[2],
        w / 4,
        label=labels[1],
        color=cmap["scale3"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 4,
        data[3],
        w / 4,
        label=labels[1],
        color=cmap["scale4"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(xname)

    # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(-1.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")
    # Adjust the space before the first and after the last bars
    ax.set_xlim([-0.7, len(queries) - 0.5])  # Shrink the empty space at both ends


"""
factor = 0.0
max_factor = 0.0
for i in range(len(data2[0])):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print("Qt.", i + 1, "Max factor: ", f,)
        max_factor = f


factor = factor / float(len(data2[0]))
print("The average speedup is: ", factor)
"""

fig, axs = plt.subplots(1, 1, figsize=(8, 3.2))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["$G_{30}$", "$G_{100}$", "$G_{300}$", "$G_{1000}$"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["scale1"], cmap["scale2"], cmap["scale3"], cmap["scale4"]]
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.25),
    ncol=4,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=3,
    prop={"weight": "bold", "size": 16},
)
plt.tight_layout()
plt.savefig("./data_scale_ic.pdf", format="pdf", bbox_inches="tight")


==> exp/data_scale_q3.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "$G_{30}$",
    "$G_{100}$",
    "$G_{300}$",
    "$G_{1000}$"
]

data2 = [[9.964,9.964,35.974,25.207],
         [24.401,24.401 ,109.545,89.534],
         [32.132,32.132,587.968,230.357],
         [58.675,58.675,3472.33,1969.237],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', 'o','^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line4'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(4):  # Assuming 4 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')
    
    plan_data = [data[i][0] for i in range(len(data))]
    ax.plot(x, plan_data, color=colors[0], markerfacecolor='none',marker=markers[0], label=f'Plan {1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

def draw_legends():
    labels = ["GOpt Plan", "Neo4j Plan", "Alt-Plan 1", "Alt-Plan 2"]
    fig, ax = plt.subplots(figsize=(9.5, 0.5))
    ax.axis("off")
    handles = [
        plt.Line2D([], [], color=cmap['line1'], marker="x", linestyle="-", markerfacecolor='none', markersize=8),
        plt.Line2D([], [], color=cmap['line4'], marker="o", linestyle="-", markerfacecolor='none', markersize=8),
        plt.Line2D([], [], color=cmap['line2'], marker="^", linestyle="-", markerfacecolor='none', markersize=8),
        plt.Line2D([], [], color=cmap['line3'], marker="s", linestyle="-", markerfacecolor='none', markersize=8)
    ]
    ax.legend(
        handles,
        labels,
        loc="center",
        bbox_to_anchor=(0.8, 0.5),
        ncol=4,
        frameon=False,
        fontsize=15,
        handletextpad=0.1,
        columnspacing=3,
        prop={"weight": "bold", "size": 15},
    )
    fig.tight_layout()
    plt.savefig("./data_scale_legends.pdf", dpi=300, bbox_inches="tight")

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./data_scale_q3.pdf", format="pdf", bbox_inches="tight")
draw_legends()


==> exp/data_scale_q6.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "$G_{30}$",
    "$G_{100}$",
    "$G_{300}$",
    "$G_{1000}$"
]

data2 = [[5.345,32.983,30.511],
         [10.446,112.111,109.007],
         [25.307,647.633,592.573],
         [43.188,2925.452,3244.156],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', '^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(3):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./data_scale_q6.pdf", format="pdf", bbox_inches="tight")


==> exp/gs_vs_gopt.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["GraphScope", "GraphScope-GOpt"]

queries = [
    "$QR_1$",
    "$QR_2$",
    "$QR_3$",
    "$QR_4$",
    "$QR_5$",
    "$QR_6$",
    "$QR_7$",
    "$QR_8$",
    "$QC_{1a}$",
    "$QC_{1b}$",
    "$QC_{2a}$",
    "$QC_{2b}$",
    "$QC_{3a}$",
    "$QC_{3b}$",
    "$QC_{4a}$",
    "$QC_{4b}$",
]

# data2 = [[18.774, 0.310,258.847,1.287,1658.042,419.939,0.2,1.102,3600,3600,4.49,1.798,330.892, 248.008, 3.268, 2653.017, 166.492, 3600, 29.457, 23.778, 80.235, 3600, 2.244, 134.435, 662.259, 71.988, 3600, 3600, 3600],
#        [8.447, 0.310,157.609,1.287,1658.042,8.647,0.033,1.102,1044.975,355.690,3.491,1.798,330.892, 248.008, 3.268, 1887.568, 47.054, 3600, 29.457, 3.025, 80.235, 503.687, 1.222, 134.435, 42.195, 32.152, 38.823, 3600, 102.167]]
#
# queries = [
#    "$IC_{1}$",
#    "$IC_{2}$",
#    "$IC_{3}$",
#    "$IC_{4}$",
#    "$IC_{5}$",
#    "$IC_{6}$",
#    "$IC_{7}$",
#    "$IC_{8}$",
#    "$IC_{9}$",
#    "$IC_{10}$",
#    "$IC_{11}$",
#    "$IC_{12}$",
#    "$IC_{13}$",
#    "$BI_{1}$",
#    "$BI_{2}$",
#    "$BI_{3}$",
#    "$BI_{4}$",
#    "$BI_{5}$",
#    "$BI_{6}$",
#    "$BI_{7}$",
#    "$BI_{8}$",
#    "$BI_{9}$",
#    "$BI_{10}$",
#    "$BI_{11}$",
#    "$BI_{12}$",
#    "$BI_{13}$",
#    "$BI_{14}$",
#    "$BI_{16}$",
#    "$BI_{17}$",
#    "$BI_{18}$",
# ]
#
data2 = [
    [
        0.032,
        0.06,
        117.774,
        40.629,
        0.737,
        0.89,
        0.902,
        15.951,
        21.104,
        3.14,
        18.346,
        20.654,
        63.467,
        21.289,
        3.036,
        68.518,
    ],
    [
        0.245,
        3600,
        755.857,
        264.114,
        0.71,
        0.912,
        57.015,
        118.144,
        3600,
        259.603,
        3600,
        3600,
        3600,
        611.355,
        3600,
        3600,
    ],
]

# def draw_bar(ax, data):
#    w = 0.6
#    xname = queries
#    x = np.array(range(0, len(xname)))
#
#    # ax.invert_yaxis()
#    ax.xaxis.set_visible(True)
#    ax.yaxis.set_visible(True)
#    ax.set_axisbelow(True)
#
#    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
#    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
#    ax.bar(
#        x - w / 2,
#        data[0],
#        w / 4,
#        label=labels[0],
#        color=cmap["scale1"],
#        alpha=1,
#        edgecolor="black",
#        linewidth=0.5,
#    )
#    #for i in range(len(data[0])):
#    #    ax.text(x[i] - w / 4, int(data[0][i]) + 2, '1', va='center', ha='right')
#    ax.bar(
#        x - w / 4,
#        data[1],
#        w / 4,
#        label=labels[1],
#        color=cmap["scale2"],
#        alpha=1,
#        edgecolor="black",
#        linewidth=0.5,
#    )
#   # ax.bar(
#   #     x,
#   #     data[2],
#   #     w / 4,
#   #     label=labels[1],
#   #     color=cmap["scale3"],
#   #     alpha=1,
#   #     edgecolor="black",
#   #     linewidth=0.5,
#   # )
#   # ax.bar(
#   #     x + w / 4,
#   #     data[3],
#   #     w / 4,
#   #     label=labels[1],
#   #     color=cmap["scale4"],
#   #     alpha=1,
#   #     edgecolor="black",
#   #     linewidth=0.5,
#   # )
#
#    ax.set_xticks(x)
#    ax.set_xticklabels(xname)
#
#    # ax.axhline(y=3600, color='gray', linestyle='--')
#    # ax.text(-0.5, 3600, 'OT', va='center', ha='right')
#
#    ax.set_yscale("log")
#    ax.tick_params(axis="both", which="major", labelsize=14)
#    ax.tick_params(axis="both", which="minor", labelsize=12)
#    #ax.tick_params(axis="both", which="major", labelsize=8)
#    #ax.tick_params(axis="both", which="minor", labelsize=6)
#    ax.grid(axis="both", ls="--")


def draw_bar(ax, data):
    # Bar width for each individual bar
    group_width = 0.6  # Total width allocated for each group of bars
    num_datasets = len(data)  # Number of datasets (e.g., 2 in this case)
    bar_width = group_width / num_datasets  # Each bar's width

    x = np.arange(len(queries))  # X-axis positions for groups

    # Colors for the bars
    # colors = ["skyblue", "orange"]
    colors = [cmap["qopt"], cmap["qnopt"]]
    labels = ["Dataset 1", "Dataset 2"]

    # Plot each dataset as a bar
    for i in range(num_datasets):
        ax.bar(
            x + (i - (num_datasets - 1) / 2) * bar_width,  # Align bars symmetrically
            data[i],
            bar_width,
            label=labels[i],
            color=colors[i],
            edgecolor="black",
            linewidth=0.5,
        )

    # Set x-ticks and labels
    ax.set_xticks(x)
    ax.set_xticklabels(queries, fontsize=12, rotation=45, ha="center")

    # Set axis labels
    # ax.set_ylabel("Execution Time (s)", fontsize=12)
    # ax.set_xlabel("Queries", fontsize=12)

    # Add gridlines for better readability
    ax.grid(axis="y", linestyle="--", alpha=0.7)

    # Add legend for datasets
    ax.legend(fontsize=12)

    # Set y-axis scale
    ax.set_yscale("log")
    ax.set_ylim(10**-2, 10**4)
    custom_ticks = [
        10**-2,
        10**-1,
        10**0,
        10**1,
        10**2,
        10**3,
        3600,
    ]  # Include OT (3600)
    custom_labels = [
        "$10^{-2}$",
        "$10^{-1}$",
        "$10^0$",
        "$10^1$",
        "$10^2$",
        "$10^3$",
        "OT",
    ]
    ax.set_yticks(custom_ticks)
    ax.set_yticklabels(custom_labels, fontsize=12)
    ax.axhline(y=3600, color="gray", linestyle="--")
    # Adjust the space before the first and after the last bars
    ax.set_xlim([-0.5, len(queries) - 0.5])  # Shrink the empty space at both ends


factor = 0.0
max_factor = 0.0
factors = []
partial_factors = []
for i in range(len(data2[0])):
    if i < 8:
        continue
    f = float(data2[1][i]) / float(data2[0][i])
    print("Qt.", i + 1, "factor: ", f)
    factors.append(f)
    if data2[1][i] < 3600:
        partial_factors.append(f)

factor = sum(factors) / len(factors)
print("The average speedup is: ", factor)
print(
    "The average speedup for partial queries is: ",
    sum(partial_factors) / len(partial_factors),
)


fig, axs = plt.subplots(1, 1, figsize=(9, 3.2))

draw_bar(axs, data2)
# axs.set_ylabel("Neo4j Runtime (s)", fontsize=16)
axs.set_ylabel("Runtime (s)", fontsize=14)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["GOpt-Plan", "GS-Plan"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["qopt"], cmap["qnopt"]]
]

axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.45, 1.25),  # Position legend above the plot
    ncol=2,  # Number of columns
    frameon=False,  # Remove the border frame
    fontsize=14,  # Text size
    handletextpad=0.5,  # Spacing between marker and label text
    columnspacing=10,  # Spacing between columns
    prop={"weight": "bold", "size": 14},  # Font properties
)
plt.tight_layout()
# plt.savefig("./comprehensive_ALL_Neo4j.pdf", format="pdf", bbox_inches="tight")
plt.savefig("./gs_vs_gopt.pdf", format="pdf", bbox_inches="tight")


==> exp/job.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
queries = [
    "1",
    "2",
    "3",
    "4",
    "5",
    "6",
    "7",
    "8",
    "9",
    "10",
    "11",
    "12",
    "13",
    "14",
    "15",
    "16",
    "17",
    "18",
    "19",
    "20",
    "21",
    "22",
    "23",
    "24",
    "25",
    "26",
    "27",
    "28",
    "29",
    "30",
    "31",
    "32",
    "33",
]



        #[[139, 120, 606, 618, 910, 37, 245, 831, 2559, 666, 63, 303, 2174, 51, 3495, 121, 5271, 960, 2480, 3629, 105, 256, 179, 1802, 289, 826, 76, 202, 271, 151, 821, 25, 55],
        # 19a of GOpt (2480) to be further confirmed.
data2 =  [[176, 369, 613, 4112, 3090, 41, 202, 883, 5832, 688, 70, 777, 638, 57, 4195, 324, 14650, 4501, 2480, 3395, 77, 267, 173, 5257, 346, 396, 104, 808, 159, 282, 1315, 28, 54],
         [3424, 411, 6149, 4001, 3024, 14863, 1212, 7644, 9878, 23647, 511, 1377, 49474, 1398, 39595, 167, 12518, 9787, 10649, 19053, 2149, 2320, 42937,10293, 1933, 48380, 1831, 3323, 63345, 1114, 3716, 137, 469],
         [22338, 0, 1306, 3188, 9336, 5787, 9459, 14195, 5135, 32791, 10658, 854, 40654, 512, 103230, 398, 34617, 5837, 14460, 34225, 458, 12539, 10861, 6539, 4408, 1946, 1717, 6242, 62660, 2666, 5198, 27, 166],
         [22847, 0, 0, 5930, 10157, 272, 3774, 8782, 5676, 22652, 1845, 898, 3818, 2724, 32899, 456, 54643, 6935, 9647, 46137, 11373, 1536, 10717, 9092, 903, 1151, 2727, 12104, 2779, 4184, 16912, 0, 77],
         [22628, 0, 0, 0, 2556, 24048, 9299, 2267, 9723, 24626, 118, 4004, 51034, 360, 43304, 300, 136202, 6626, 4318, 29034, 208, 2668, 32181, 10041, 739, 44885, 120, 8066, 12006, 269, 11325, 0, 275],
         [3424, 0, 0, 0, 2729, 0, 354, 884, 15904, 1320, 1611, 1140, 6996, 470, 45216, 156, 17562, 4392, 10788, 103123, 1801, 6229, 43571, 23936, 2956, 22700, 948, 1243, 61829, 1901, 1566, 0, 241],
         [0, 0, 0, 0, 10014, 0, 13715, 2367, 5926, 84358, 10554, 332, 7169, 2750, 3843, 611, 30057, 14102, 4542, 49884, 638, 4138, 2408, 10966, 3828, 10739, 296, 1171, 5308, 490, 5322, 0, 215],
         [0, 0, 0, 0, 0, 0, 414, 1789, 6416, 32596, 1258, 6616, 55657, 389, 5252, 846, 13445, 6004, 3124, 48861, 657, 3073, 92045, 10855, 4135, 9817, 1056, 5026, 67694, 2968, 5870, 0, 203],
         [0, 0, 0, 0, 0, 0, 7547, 7896, 9469, 102743, 4887, 1531, 17015, 393, 10624, 957, 27472, 19139, 68057, 47108, 356, 2802, 3445, 9998, 5156, 15262, 380, 6271, 3912, 571, 11632, 0, 221],
         [0, 0, 0, 0, 0, 0, 655, 7888, 9634, 32115, 848, 4250, 10711, 440, 10656, 795, 0, 1311, 24030, 39523, 1462, 2827, 109657,  15332, 3063, 34850, 668, 6284, 1995, 600, 3890, 0,  219],
         [0, 0, 0, 0, 0, 0, 7755, 14364, 15782, 102511, 4525, 529, 8502, 346, 35247, 229, 0, 15511, 3315, 46083, 2113, 12529, 187934, 12569, 2598, 32077, 412, 8266, 2884, 4076, 10104, 0,  482],
         [139, 411, 606, 4001, 3024, 37, 245, 884, 5926, 699, 98, 4004, 2174, 1398, 3843, 398, 12518, 5837, 68057, 3629, 553, 2320, 179, 13765, 1933, 1946, 76, 202, 61829, 151, 3716, 137,  55],
        ]

# Compute relative ratios
relative_ratios = []
for query_index in range(len(data2[0])):
    ratios = []
    baseline_time_value = data2[0][query_index]
    for method_index in range(1, len(data2)):
        other_method_time_value = data2[method_index][query_index]
        if other_method_time_value != 0:
            ratio = other_method_time_value / baseline_time_value
            ratios.append(ratio)
    relative_ratios.append(ratios)

# compute max, min, and average of relative ratios
results = []
for ratios in relative_ratios:
    if ratios:
        max_ratio = max(ratios)
        min_ratio = min(ratios)
        avg_ratio = sum(ratios) / len(ratios)
        results.append((max_ratio, min_ratio, avg_ratio))
    else:
        results.append((None, None, None))

total_avg_ratios = []
for query_index, (max_ratio, min_ratio, avg_ratio) in enumerate(results):
    if max_ratio is not None:
        print(f"Query {query_index + 1}: max = {max_ratio:.2f}, min = {min_ratio:.2f}, average = {avg_ratio:.2f}")
        total_avg_ratios.append(avg_ratio)
    else:
        print(f"Query {query_index + 1}: No valid comparisons (all values are zero).")

print(f"Total average ratio: {sum(total_avg_ratios) / len(total_avg_ratios):.2f}")


def draw_dot(ax, data):
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # Plot red solid dots for data[1], data[2], and data[3]
    for i in range(1, 11):
        processed_data = [val / 1000 for val in data[i]]
        ax.scatter(x, processed_data, color='red', marker='.')

    # Plot blue "^" for data[11]
    processed_data = [val / 1000 for val in data[11]]
    ax.scatter(x, processed_data, color='skyblue', marker='^')

    # Plot black "x" for data[0]
    processed_data = [val / 1000 for val in data[0]]
    ax.scatter(x, processed_data, color='black', marker='x')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=60)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    # ax.text(-2, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(8, 3.2))

draw_dot(axs, data2)
axs.set_xlabel("Queries of $JOB_*$", fontsize=16)
axs.set_ylabel("Runtime (s)", fontsize=16)
# axs.set_ylim(1, 6000)
axs.set_yticks([1, 10, 100, 1000])


# def draw_legends():
#     labels = ["GOpt Plan", "Neo4j Plan", "Others"]
#     fig, ax = plt.subplots(figsize=(9.5, 0.5))
#     ax.axis("off")
#     handles = [plt.Line2D([], [], color='black', marker="x", linestyle=""), plt.Line2D([], [], color='skyblue', marker="^", linestyle=""), plt.Line2D([], [], color='red', marker=".", linestyle="")]
#     axs.legend(
#         handles,
#         labels,
#         loc="upper center",
#         bbox_to_anchor=(0.5, 1.2),
#         ncol=4,
#         frameon=False,
#         fontsize=14,
#         handletextpad=0.1,
#         columnspacing=0,
#         prop={"weight": "bold", "size": 14},
#     )
#     fig.tight_layout()
#     plt.savefig("./micro_legends.pdf", dpi=300, bbox_inches="tight")

plt.grid(configs["grid"])
labels = ["GOpt Plan", "Neo4j Plan", "Others"]
handles = [plt.Line2D([], [], color='black', marker="x", linestyle=""), plt.Line2D([], [], color='skyblue', marker="^", linestyle=""), plt.Line2D([], [], color='red', marker=".", linestyle="")]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.2),
    ncol=4,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=0,
    prop={"weight": "bold", "size": 14},
)
plt.tight_layout()
plt.savefig("./job.pdf", format="pdf", bbox_inches="tight")
# draw_legends()


==> exp/new_ldbc_opt.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
queries = [
    "$IC_{1}$",
    "$IC_{2}$",
    "$IC_{3}$",
    "$IC_{4}$",
    "$IC_{5}$",
    "$IC_{6}$",
    "$IC_{7}$",
    "$IC_{8}$",
    "$IC_{9}$",
    "$IC_{11}$",
    "$IC_{12}$",
    "$BI_{3}$",
    "$BI_{5}$",
    "$BI_{6}$",
    "$BI_{9}$",
]

data2 = [[0.524,0.369,6.085,0.258,3.209,15.772,0.037,0.028,25.251,0.029,0.355,2.465,0.02,4.461,4.006],
         [227.206,3600,3600,3600,51.726,154.94,0.039,80.527,3600,2.622,360.347,9.609,40.418,73.239,16.978],
         [140.65,0,323.743,3600,3600,94.277,0,17.701,0,0.571,66.505, 14.383,5.597,83.38,4.826],
         [1.927,0,9.463,2407.575,11.597,109.973,0,20.146,0,0.036,3600, 23.324,22.124,69.923,19.332],
         [2.067,0,3600,0,12.692,32.225,0,30.486,0,8.721,177.481,9.377,22.150,63.021,11.915],
         [0.532,0,348.068,0,142.134,17.268,0,19.525,0,0.592,68.046,34.701,12.196,130.26,9.409],
         [0.566,0,3600,0,171.99,3600,0,65.826,0,0.271,94.344,24.431,32.598,92.013,29.502],
         [0.515,0,143.564,0,0,3600,0,128.394,0,0.876,3600,15.317,20.864,53.909,22.839],
         [4.786,0,3600,0,0,111.822,0,65.998,0,7.543,94.298,18.605,17.175,128.88,0],
         [1.751,0,514.977,0,0,32.192,0,27.651,0,0,88.284,18.566,10.704,93.639,0],
         [3.074,0,3600,0,0,30.062,0,25.032,0,0,156.124,17.221,0.047,236.3,0],
         [0.524,0.369,6.085,0.258,3.209,15.772,0.086,0.028,25.251,0.029,0.355,15.256,5.633,63.483,28.735]
      #   [338.036,225.097,156.845,13.621,3.209,15.772,0.086,0.032,229.822,10.003,0.386]
         ]



def draw_dot(ax, data):
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # Plot red solid dots for data[1], data[2], and data[3]
    for i in range(1, 11):
        ax.scatter(x, data[i], color='red', marker='.')

  # Plot blue "^" for data[11]
    ax.scatter(x, data[11], color='skyblue', marker='^')

    # Plot black "x" for data[0]
    ax.scatter(x, data[0], color='black', marker='x')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=65)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-1, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(5, 3.5))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)
# axs.set_ylim(0.01, 6000)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["GOpt Plan", "Neo4j Plan", "Others"]
handles = [plt.Line2D([], [], color='black', marker="x", linestyle=""), plt.Line2D([], [], color='skyblue', marker="^", linestyle=""), plt.Line2D([], [], color='red', marker=".", linestyle="")]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.45, 1.2),
    ncol=3,
    frameon=False,
    fontsize=14,
    handletextpad=0.1,
    columnspacing=0.2,
    prop={"weight": "bold", "size": 14},
)
plt.tight_layout()
plt.savefig("./ldbc_opt.pdf", format="pdf", bbox_inches="tight")


==> exp/rbo.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["With Inference", "Without Inference"]
queries = [
    "$QR_1$",
    "$QR_2$",
    "$QR_3$",
    "$QR_4$",
    "$QR_5$",
    "$QR_6$",
    "$QR_7$",
    "$QR_8$",
]

data2 = [[], []]
data2[0] = [
    # FilterIntoPattern
    0.032,
    0.06,
    # FieldTrim
    117.774,
    40.629,
    # JoinPattern
    0.737,
    0.890,
    # CommonSub
    0.902,
    15.951,
]  # With RBO
data2[1] = [
    # FilterIntoPattern
    2.472,
    3600,
    # FieldTrim
    889.465,
    82.597,
    # JoinPattern
    1.419,
    69.838,
    # CommonSub
    55.406,
    115.533,
]  # Without RBO


def draw_bar(ax, data):
    w = 0.25
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["qopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["qnopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    # Set x-ticks and labels
    ax.set_xticks(x)
    ax.set_xticklabels(queries, fontsize=10, rotation=45, ha="center")

    # Set axis labels
    # ax.set_ylabel("Execution Time (s)", fontsize=12)
    # ax.set_xlabel("Queries", fontsize=12)

    # Add gridlines for better readability
    ax.grid(axis="y", linestyle="--", alpha=0.7)

    # Add legend for datasets
    ax.legend(fontsize=12)

    # Set y-axis scale
    ax.set_yscale("log")
    ax.set_ylim(10**-2, 10**4)
    custom_ticks = [
        10**-2,
        10**-1,
        10**0,
        10**1,
        10**2,
        10**3,
        3600,
    ]  # Include OT (3600)
    custom_labels = [
        "$10^{-2}$",
        "$10^{-1}$",
        "$10^0$",
        "$10^1$",
        "$10^2$",
        "$10^3$",
        "OT",
    ]
    ax.set_yticks(custom_ticks)
    ax.set_yticklabels(custom_labels, fontsize=10)
    ax.axhline(y=3600, color="gray", linestyle="--")

    # ax.set_xticks(x)
    # ax.set_xticklabels(xname, rotation=45)

    # ax.set_ylim(10**-2, 10**4)
    # custom_ticks = [10**-2, 10**-1, 10**0, 10**1, 10**2, 10**3, 3600]  # Include OT (3600)
    # custom_labels = ["$10^{-2}$", "$10^{-1}$", "$10^0$", "$10^1$", "$10^2$", "$10^3$", "OT"]
    # ax.set_yticks(custom_ticks)
    # ax.set_yticklabels(custom_labels, fontsize=10)

    # ax.axhline(y=3600, color='gray', linestyle='--')
    ##ax.text(-0.7, 3600, 'OT', va='center', ha='right')

    # ax.set_yscale("log")
    # ax.tick_params(axis="both", which="major", labelsize=14)
    # ax.tick_params(axis="both", which="minor", labelsize=12)
    # ax.grid(axis="both", ls="--")


factor = 0.0
max_factor = 0.0
for i in range(0, 2):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(2, 4):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(4, 6):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

factor = 0.0
max_factor = 0.0
for i in range(6, 8):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qr.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / 2
print("The average speedup is: ", factor)

fig, axs = plt.subplots(1, 1, figsize=(4, 2.8))

draw_bar(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=12)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
labels = ["WithOpt", "NoOpt"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["qopt"], cmap["qnopt"]]
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.25),
    ncol=2,
    frameon=False,
    handletextpad=0.1,
    columnspacing=1,
    prop={"weight": "bold", "size": 12},
)
plt.tight_layout()
plt.savefig("./rbo.pdf", format="pdf", bbox_inches="tight")


==> exp/scale_up_bi9.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "2",
    "4",
    "8",
    "16"
]

# the result of gopt, neo4j, alt-2, alt-3
data2 = [[26.056,94.400,211.253,256.152],
         [14.203,71.468,113.725,150.645],
         [7.796,35.301,63.893,86.190],
         [5.455,18.847,37.036,48.976],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', 'o', '^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line4'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(4):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
   # ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
   # ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./scale_up_bi9.pdf", format="pdf", bbox_inches="tight")


==> exp/scale_up_q3.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "2",
    "4",
    "8",
    "16"
]

data2 = [[66.59,66.59,3472.33,1969.237],
         [35.37,35.37,2112.658,1688.221],
         [28.776,28.776,1446.586,980.743],
         [15.106,15.106,2240.048,1090.895],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', 'o', '^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line4'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(4):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    plan_data = [data[i][0] for i in range(len(data))]
    ax.plot(x, plan_data, color=colors[0], markerfacecolor='none',marker=markers[0], label=f'Plan {1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./scale_up_q3.pdf", format="pdf", bbox_inches="tight")


==> exp/scale_up_q5.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "2",
    "4",
    "8",
    "16"
]

data2 = [[62.423,1617.781,2080.96],
         [41.684,867.554,948.838],
         [27.508,585.726,528.515],
         [19.621,462.2,352.083],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', '^', 's']  # Circle, triangle, square

    # Plot line-dot for each plan
    for plan in range(3):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color="black", markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./scale_up_q5.pdf", format="pdf", bbox_inches="tight")


==> exp/scale_up_q6.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

# labels = ["With Inference", "Without Inference"]
dop = [
    "2",
    "4",
    "8",
    "16"
]

data2 = [[41.838,2925.452,3244.156],
         [23.315,1801.617,1988.703],
         [19.314,1117.417,1257.908],
         [12.919,764.111,876.121],
         ]



def draw_dot(ax, data):
    xname = dop
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    markers = ['x', '^', 's']  # Circle, triangle, square
    colors = [cmap['line1'], cmap['line2'], cmap['line3']]

    # Plot line-dot for each plan
    for plan in range(3):  # Assuming 3 plans
        plan_data = [data[i][plan] for i in range(len(data))]
        ax.plot(x, plan_data, color=colors[plan], markerfacecolor='none',marker=markers[plan], label=f'Plan {plan+1}')

    ax.set_xticks(x)
    ax.set_xticklabels(xname, rotation=0)

    # Draw horizontal line at y = 3600 and label it as 'OT'
    ax.axhline(y=3600, color='gray', linestyle='--')
    # ax.text(0, 3600, 'OT', va='bottom', ha='right', color='blue')

    # Add 'OT' label manually at y = 3600
    #log_y_3600 = np.log10(3600)
    ax.text(-0.5, 3600, 'OT', va='center', ha='right')

    ax.set_yscale("log")
    ax.tick_params(axis="both", which="major", labelsize=14)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")

fig, axs = plt.subplots(1, 1, figsize=(4, 3))

draw_dot(axs, data2)
axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )

plt.grid(configs["grid"])
plt.tight_layout()
plt.savefig("./scale_up_q6.pdf", format="pdf", bbox_inches="tight")


==> exp/st_paths.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["GOpt-plan", "Neo4j-plan", "Alt-plan1", "Alt-plan2"]
quries = ["$ST_{1}$", "$ST_{2}$", "$ST_{3}$", "$ST_{4}$", "$ST_{5}$"]

data = [
    [1.425, 2.831, 0.334, 0.435, 0.530],  # GOpt's performance of ST1 ST2 ST3 ST4 ST5
    [3600, 3600, 3600, 3600, 3600],
    [15.158, 30.016, 1.434, 1.365, 1.452],  # Alt1's performance of ST1 ST2 ST3 ST4 ST5
    [
        114.353,
        378.913,
        23.419,
        58.256,
        54.462,
    ],  # Alt2's performance of ST1 ST2 ST3 ST4 ST5
]  # Alt3's performance of ST1 ST2 ST3 ST4 ST5

fig, ax = plt.subplots(1, 1, figsize=(9, 3.2))
width = 0.2
xaxis_names = quries
x = np.array(range(0, len(xaxis_names))) * 1
ax.bar(
    x - width / 2 * 3,
    data[0],
    width,
    label=labels[0],
    color=cmap["scale1"],
    alpha=1,
    edgecolor="black",
    linewidth=0.5,
)

ax.bar(
    x - width / 2,
    data[1],
    width,
    label=labels[1],
    color=cmap["scale2"],
    alpha=1,
    edgecolor="black",
    linewidth=0.5,
)

ax.bar(
    x + width / 2,
    data[2],
    width,
    label=labels[2],
    color=cmap["scale3"],
    alpha=1,
    edgecolor="black",
    linewidth=0.5,
)

ax.bar(
    x + width / 2 * 3,
    data[3],
    width,
    label=labels[3],
    color=cmap["scale4"],
    alpha=1,
    edgecolor="black",
    linewidth=0.5,
)

offsets = [-1.5, -0.5, 0.5, 1.5]
labels_data = [
    ["(2,4)", "(4,2)", "(3,3)", "(3,3)", "(3,3)"],
    ["(6,0)", "(6,0)", "(6,0)", "(6,0)", "(6,0)"],
    ["(3,3)", "(3,3)", "(4,2)", "(4,2)", "(4,2)"],
    ["(4,2)", "(2,4)", "(2,4)", "(2,4)", "(2,4)"],
]

for i, offset in enumerate(offsets):
    bars = ax.bar(
        x + width * offset,
        data[i],
        width,
        label=labels[i],
        color=cmap[f"scale{i+1}"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    for bar, label_text in zip(bars, labels_data[i]):
        yval = bar.get_height()
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            yval + 0.05,
            label_text,
            ha="center",
            va="bottom",
            fontsize=9,
        )
ax.set_xticks(x)
ax.set_xticklabels(xaxis_names, fontsize=12)

handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["scale1"], cmap["scale2"], cmap["scale3"], cmap["scale4"]]
]
ax.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.2),
    ncol=4,
    frameon=False,
    fontsize=12,
    handletextpad=0.1,
    columnspacing=3,
    prop={"weight": "bold", "size": 14},
)

ax.set_yscale("log")
ax.set_ylim(0.1, 10000)
ax.set_yticks([1, 10, 100, 1000])
plt.yticks(fontsize=12)
ax.set_ylabel("Runtime (s)", fontsize=16)
ax.axhline(y=3600, color="gray", linestyle="--")
ax.text(-0.7, 3600, "OT", va="center", ha="right")
plt.tight_layout()
plt.savefig("./st_paths.pdf", format="pdf", bbox_inches="tight")


==> exp/type_inference.py <==
import matplotlib.pyplot as plt
import numpy as np
from colors import cmap, configs

labels = ["With Inference", "Without Inference"]
queries = [
    "$QT_1$",
    "$QT_2$",
    "$QT_3$",
    "$QT_4$",
    "$QT_5$",
]

data2 = [[], []]
data2[0] = [32.2, 0.9, 63.8, 69.9, 113.25]  # With Inference
data2[1] = [121.3, 188.5, 127.8, 646.7, 3600]  # Without Inference


def draw_bar(ax, data):
    w = 0.25
    xname = queries
    x = np.array(range(0, len(xname)))

    # ax.invert_yaxis()
    ax.xaxis.set_visible(True)
    ax.yaxis.set_visible(True)
    ax.set_axisbelow(True)

    # ax.bar(x - w, data[0], w, label=labels[0], color=cmap["lightblue"], alpha=1)
    # ax.bar(x, data[1], w, label=labels[1], color=cmap["red"], alpha=1)
    ax.bar(
        x - w / 2,
        data[0],
        w,
        label=labels[0],
        color=cmap["qopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )
    ax.bar(
        x + w / 2,
        data[1],
        w,
        label=labels[1],
        color=cmap["qnopt"],
        alpha=1,
        edgecolor="black",
        linewidth=0.5,
    )

    ax.set_xticks(x)
    ax.set_xticklabels(queries, fontsize=4, rotation=45, ha="center")

    ax.axhline(y=3600, color="gray", linestyle="--")
    ax.text(-0.5, 3600, "OT", va="center", ha="right")

    ax.set_yscale("log")
    ax.set_yticks([1, 10, 100, 1000])
    ax.tick_params(axis="both", which="major", labelsize=12)
    ax.tick_params(axis="both", which="minor", labelsize=12)
    ax.grid(axis="both", ls="--")


factor = 0.0
max_factor = 0.0
for i in range(len(data2[0])):
    f = float(data2[1][i]) / float(data2[0][i])
    factor += f
    if max_factor < f:
        print(
            "Qt.",
            i + 1,
            "Max factor: ",
            f,
        )
        max_factor = f


factor = factor / float(len(data2[0]))
print("The average speedup is: ", factor)

fig, axs = plt.subplots(1, 1, figsize=(4, 2.8))

draw_bar(axs, data2)
# axs.set_ylabel("Runtime (s)", fontsize=16)

# Setting legend above the chart
# axs.legend(labels, loc="upper left", bbox_to_anchor=(0, 1), prop={"size": 14})
# axs[0].set_xlabel("Datasets", fontsize=16)

# draw_bar(axs[1], data2)
# axs[1].set_xlabel("Datasets", fontsize=16)

# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(
#     handles,
#     labels,
#     loc="upper left",
#     bbox_to_anchor=(0.08, 1.04),
#     ncol=5,
#     fancybox=False,
#     shadow=False,
#     frameon=False,
# )


def draw_legends():
    labels = ["With Opt", "Without Opt"]
    fig, ax = plt.subplots(figsize=(12.5, 1))
    ax.axis("off")
    handles = [
        plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=30)
        for color in [cmap["qopt"], cmap["qnopt"]]
    ]
    ax.legend(
        handles,
        labels,
        loc="center",
        ncol=2,
        frameon=False,
        fontsize=32,
        handletextpad=0.1,
        columnspacing=0.25,
        prop={"weight": "bold", "size": 32},
    )
    fig.tight_layout()
    plt.savefig("./type_inference_legends.pdf", dpi=300, bbox_inches="tight")


plt.grid(configs["grid"])
labels = ["WithOpt", "NoOpt"]
handles = [
    plt.Line2D([], [], color=color, marker="s", linestyle="", markersize=16)
    for color in [cmap["qopt"], cmap["qnopt"]]
]
axs.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.25),
    ncol=2,
    frameon=False,
    fontsize=12,
    handletextpad=0.1,
    columnspacing=1,
    prop={"weight": "bold", "size": 12},
)
plt.tight_layout()
plt.savefig("./type_inference.pdf", format="pdf", bbox_inches="tight")
# draw_legends()


==> figures/BI5-DAG.py <==
from graphviz import Digraph

# Define rule dependencies as (source, target) pairs
dependencies = [
    ("AggJoinTrans", "JoinToPattern"),
    ("FilterIntoJoin", "FilterIntoPattern"),
    ("FilterIntoPattern", "FieldTrim"),
    ("SortProjectTrans", "LateProject"),
    ("PatternStrategy", "LateProject"),
    ("JoinToPattern", "PatternStrategy"),
    ("FieldTrim", "PatternStrategy"),
    ("PatternStrategy", "EVFusion"),
    ("EVFusion", "DegFusion"),
    ("PatternStrategy", "PKIndex"),
    ("PatternStrategy", "MTOIndex"),
    ("PatternStrategy", "ComSubPattern")
]

red_nodes=["FilterIntoPattern", "ComSubPattern", "PatternStrategy", "EVFusion", "DegFusion"]

# Create a directed graph
dot = Digraph(comment="Strategies DAG of GOpt")

# Add nodes
nodes = set()
for src, tgt in dependencies:
    nodes.add(src)
    nodes.add(tgt)

for node in nodes:
    if node in red_nodes:
        dot.node(node, node, shape="ellipse", style="filled", color="lightblue", fontname="Helvetica", width='3', height='1', fontsize='28')
    else:
        dot.node(node, node, shape="ellipse", style="filled", color="lightgray", fontname="Helvetica", width='3', height='1', fontsize='28')

# Add edges
for src, tgt in dependencies:
    dot.edge(src, tgt, arrowhead="normal", color="black")

# Set graph properties
dot.attr(rankdir="TB")  # Top to Bottom layout

dot.attr(bgcolor="whitesmoke")

# Render the graph
dot.render("BI5-DAG", format="pdf", cleanup=True)
dot.view()  # Automatically opens the image file


==> figures/CPO.py <==
from graphviz import Digraph

# Define rule dependencies as (source, target) pairs
dependencies = [
    ("AggJoinTrans", "JoinToPattern"),
    ("FilterPushDown", "FieldTrim"),
    ("SortProjectTrans", "LazyProject"),
    ("PatternStrategy", "LazyProject"),
    ("JoinToPattern", "PatternStrategy"),
    ("FieldTrim", "PatternStrategy"),
    ("PatternStrategy", "EVFusion"),
    ("EVFusion", "DegFusion"),
    ("PatternStrategy", "PKIndex"),
    ("PatternStrategy", "MTOIndex"),
    ("PatternStrategy", "ComSubPattern")
]

red_nodes=["AggJoinTrans", "JoinToPattern", "FilterPushDown", "PatternStrategy", "ComSubPattern"]

# Create a directed graph
dot = Digraph(comment="Strategies DAG of GOpt")

# Add nodes
nodes = set()
for src, tgt in dependencies:
    nodes.add(src)
    nodes.add(tgt)

for node in nodes:
    if node in red_nodes:
        dot.node(node, node, shape="ellipse", style="filled", color="lightblue", fontname="Helvetica", width='3', height='1', fontsize='28')
    else:
        dot.node(node, node, shape="ellipse", style="filled", color="lightgray", fontname="Helvetica", width='3', height='1', fontsize='28')

# Add edges
for src, tgt in dependencies:
    dot.edge(src, tgt, arrowhead="normal", color="black")

# Set graph properties
dot.attr(rankdir="TB")  # Top to Bottom layout

dot.attr(bgcolor="whitesmoke")

# Render the graph
dot.render("CPO", format="pdf", cleanup=True)
dot.view()  # Automatically opens the image file


==> figures/DAG.py <==
from graphviz import Digraph

# Define rule dependencies as (source, target) pairs
dependencies = [
    ("AggJoinTrans", "JoinToPattern"),
    ("FilterPushDown", "FieldTrim"),
    ("SortProjectTrans", "LazyProject"),
    ("PatternStrategy", "LazyProject"),
    ("JoinToPattern", "PatternStrategy"),
    ("FieldTrim", "PatternStrategy"),
    ("PatternStrategy", "EVFusion"),
    ("EVFusion", "DegFusion"),
    ("PatternStrategy", "PKIndex"),
    ("PatternStrategy", "MTOIndex"),
    ("PatternStrategy", "ComSubPattern")
]

# Create a directed graph
dot = Digraph(comment="Strategies DAG of GOpt")

# Add nodes
nodes = set()
for src, tgt in dependencies:
    nodes.add(src)
    nodes.add(tgt)

for node in nodes:
    dot.node(node, node, shape="ellipse", style="filled", color="lightgray", fontname="Helvetica", width='3', height='1', fontsize='28')

# Add edges
for src, tgt in dependencies:
    dot.edge(src, tgt, arrowhead="normal", color="black")

# Set graph properties
dot.attr(rankdir="TB")  # Top to Bottom layout

dot.attr(bgcolor="whitesmoke")

# Render the graph
dot.render("DAG", format="pdf", cleanup=True)
dot.view()  # Automatically opens the image file


==> figures/IC2-DAG.py <==
from graphviz import Digraph

# Define rule dependencies as (source, target) pairs
dependencies = [
    ("AggJoinTrans", "JoinToPattern"),
    ("FilterIntoJoin", "FilterIntoPattern"),
    ("FilterIntoPattern", "FieldTrim"),
    ("SortProjectTrans", "LateProject"),
    ("PatternStrategy", "LateProject"),
    ("JoinToPattern", "PatternStrategy"),
    ("FieldTrim", "PatternStrategy"),
    ("PatternStrategy", "EVFusion"),
    ("EVFusion", "DegFusion"),
    ("PatternStrategy", "PKIndex"),
    ("PatternStrategy", "MTOIndex"),
    ("PatternStrategy", "ComSubPattern")
]

red_nodes=["FilterIntoPattern", "FieldTrim", "SortProjectTrans", "PatternStrategy", "EVFusion", "PKIndex", "LateProject"]

# Create a directed graph
dot = Digraph(comment="Strategies DAG of GOpt")

# Add nodes
nodes = set()
for src, tgt in dependencies:
    nodes.add(src)
    nodes.add(tgt)

for node in nodes:
    if node in red_nodes:
        dot.node(node, node, shape="ellipse", style="filled", color="lightblue", fontname="Helvetica", width='3', height='1', fontsize='28')
    else:
        dot.node(node, node, shape="ellipse", style="filled", color="lightgray", fontname="Helvetica", width='3', height='1', fontsize='28')

# Add edges
for src, tgt in dependencies:
    dot.edge(src, tgt, arrowhead="normal", color="black")

# Set graph properties
dot.attr(rankdir="TB")  # Top to Bottom layout

dot.attr(bgcolor="whitesmoke")

# Render the graph
dot.render("IC2-DAG", format="pdf", cleanup=True)
dot.view()  # Automatically opens the image file

